Timing, polarimetry and physics of the bright, nearby millisecond pulsar PSR J0437-4715 - a single-pulse perspective

Single pulses from radio pulsars contain a wealth of information about emission and propagation in the magnetosphere and insight into their timing properties. It was recently demonstrated that single-pulse emission is responsible for limiting the timing stability of the brightest of millisecond pulsars. We report on an analysis of more than a million single-pulses from PSR J0437-4715 and present various statistical properties such as the signal-to-noise ratio (S/N) distribution, timing and polarimetry of average profiles integrated from subpulses with chosen S/N cut-offs, modulation properties of the emission, phase-resolved statistics of the S/N, and two dimensional spherical histograms of the polarization vector orientation. The last of these indicates the presence of orthogonally polarised modes (OPMs). Combined with the dependence of the polarisation fraction on the S/N and polarimetry of the brightest pulses, the existence of OPMs constrains pulsar emission mechanisms and models for the plasma physics in the magnetosphere.

==> figures/convert.sh <==
#!/bin/bash


mkdir -p org
for fig in 115 119 126 129 140 147 165 175 75 86
do
	convert ${fig}.eps ${fig}.gif
	mv ${fig}.eps org/
	convert ${fig}.gif -geometry 400x200 ${fig}.eps
	rm ${fig}.gif
done


